$B_s \rightarrow D_s^*$ Form Factors for the full $q^2$ range from Lattice QCD

We compute the Standard Model semileptonic vector and axial-vector form factors for $B_s\to D_s^*$ decay across the full $q^2$ range using lattice QCD. We use the Highly Improved Staggered Quark (HISQ) action for all valence quarks, enabling us to normalise weak currents nonperturbatively. We use gluon field configurations including $u$, $d$, $s$ and $c$ HISQ sea quarks and multiple HISQ heavy quarks with masses from the $c$ mass up to that of the $b$ on our finest lattices. We determine the physical form factors, with which we construct the differential and total rates for $\Gamma(B_s^0\to D_s^{*-}\ell^+{\nu}_\ell)$. We find $\Gamma_{\ell=e}/|\eta_\mathrm{EW}V_{cb}|^2=2.07(17)_\mathrm{latt}(2)_\mathrm{EM}\times 10^{13} ~\mathrm{s}^{-1}$, $\Gamma_{\ell=\mu}/|\eta_\mathrm{EW}V_{cb}|^2=2.06(16)_\mathrm{latt}(2)_\mathrm{EM}\times 10^{13} ~\mathrm{s}^{-1}$ and $\Gamma_{\ell=\tau}/|\eta_\mathrm{EW}V_{cb}|^2=5.14(37)_\mathrm{latt}(5)_\mathrm{EM}\times 10^{12} ~\mathrm{s}^{-1}$, where $\eta_\mathrm{EW}$ contains the electroweak correction to $G_F$, the first uncertainty is from our lattice calculation, and the second allows for long-distance QED effects. We compute the ratio $R(D_s^{*-})\equiv \Gamma_{\ell=\tau}/\Gamma_{\ell=\mu}=0.2490(60)_\mathrm{latt}(35)_\mathrm{EM}$ and obtain a value for the ratio of decay rates $\Gamma_{\ell=\mu}(B_s\to D_s)/\Gamma_{\ell=\mu}(B_s\to D_s^*)=0.443(40)_\mathrm{latt}(4)_\mathrm{EM}$, which agrees well with recent LHCb results. We determine $|V_{cb}|=42.2 (1.5)_\mathrm{latt}(1.7)_\mathrm{exp}(0.4)_\mathrm{EM} \times 10^{-3}$ by combining our lattice results across the full q^2 range with experimental results from LHCb. A comparison of our results to the normalised differential decay rate from LHCb shows good agreement. We also test the impact of new physics couplings on observables sensitive to lepton flavor universality violation.

==> anc/CHECKS.txt <==
[[0.0, 2.6485935025000003, 5.2971870050000005, 7.9457805075, 10.594374010000001], [0.6102268378357044, 0.6937898474770167, 0.7924420823560716, 0.9104774159027168, 1.0539224256281914], [0.05503894603265009, 0.04955711949941652, 0.04678753820284071, 0.048580937326890464, 0.057014406104740234]]
[[0.0, 2.6485935025000003, 5.2971870050000005, 7.9457805075, 10.594374010000001], [0.5910632396234804, 0.6338942971424038, 0.6839165336390551, 0.7430121486639077, 0.8137555579854927], [0.040212271903338634, 0.03489348009220659, 0.03115454443762753, 0.02931882839065373, 0.030331801371013527]]
[[0.0, 2.6485935025000003, 5.2971870050000005, 7.9457805075, 10.594374010000001], [0.5661939534968751, 0.6250932161289107, 0.6936388525518126, 0.7743428945374645, 0.8706399094864055], [0.11257459982437844, 0.1079399773730734, 0.11211751893817343, 0.13005817448165496, 0.16553562721062728]]
[[0.0, 2.6485935025000003, 5.2971870050000005, 7.9457805075, 10.594374010000001], [0.9729821819208126, 1.0706396799055111, 1.1867242505995856, 1.3266037172933727, 1.4978394976889913], [0.15356303864403872, 0.13799066878958063, 0.1288422264051307, 0.13466924032509645, 0.16501592009978233]]


==> anc/CORRELATIONS.txt <==
{'a^0_A0': 'gvar.gvar(0.10473977894207792,0.005666144060237571)', 'a^0_A1': 'gvar.gvar(0.05523807429203482,0.002058935611685443)', 'a^0_A2': 'gvar.gvar(0.05909940832954398,0.011236628965675507)', 'a^0_V': 'gvar.gvar(0.09972089808179423,0.010986180946311711)', 'a^1_A0': 'gvar.gvar(-0.4306269757620783,0.12601100915655922)', 'a^1_A1': 'gvar.gvar(-0.010113200340450334,0.053653045313300764)', 'a^1_A2': 'gvar.gvar(-0.1087887618586812,0.21619067496595726)', 'a^1_V': 'gvar.gvar(-0.18257567090530047,0.27156457203863027)', 'a^2_A0': 'gvar.gvar(-0.10133044545026366,0.9645535514266992)', 'a^2_A1': 'gvar.gvar(-0.0334447118144628,0.7745094758048273)', 'a^2_A2': 'gvar.gvar(-0.24726887556559585,0.789739961372384)', 'a^2_V': 'gvar.gvar(-0.005778560585718485,0.9982338134983347)', 'a^3_A0': 'gvar.gvar(-0.025074536009632522,0.9989695064536274)', 'a^3_A1': 'gvar.gvar(0.06348503204545279,0.9883994834920944)', 'a^3_A2': 'gvar.gvar(-0.04689433559347342,0.995181865078575)', 'a^3_V': 'gvar.gvar(4.1787642909196934e-05,0.9999954929101635)'}
{('a^0_A0', 'a^0_A0'): array([[1.]]),('a^0_A0', 'a^0_A1'): array([[0.27764592]]),('a^0_A0', 'a^0_A2'): array([[-0.38158192]]),('a^0_A0', 'a^0_V'): array([[-0.002394]]),('a^0_A0', 'a^1_A0'): array([[-0.37809381]]),('a^0_A0', 'a^1_A1'): array([[-0.02224914]]),('a^0_A0', 'a^1_A2'): array([[0.29389744]]),('a^0_A0', 'a^1_V'): array([[-0.01265521]]),('a^0_A0', 'a^2_A0'): array([[-0.00702302]]),('a^0_A0', 'a^2_A1'): array([[0.10440357]]),('a^0_A0', 'a^2_A2'): array([[-0.09207436]]),('a^0_A0', 'a^2_V'): array([[-0.00043505]]),('a^0_A0', 'a^3_A0'): array([[-0.00427505]]),('a^0_A0', 'a^3_A1'): array([[0.01322332]]),('a^0_A0', 'a^3_A2'): array([[-0.00669377]]),('a^0_A0', 'a^3_V'): array([[-2.19910712e-05]]),('a^0_A1', 'a^0_A0'): array([[0.27764592]]),('a^0_A1', 'a^0_A1'): array([[1.]]),('a^0_A1', 'a^0_A2'): array([[0.33271905]]),('a^0_A1', 'a^0_V'): array([[0.00834114]]),('a^0_A1', 'a^1_A0'): array([[0.04791402]]),('a^0_A1', 'a^1_A1'): array([[-0.03042749]]),('a^0_A1', 'a^1_A2'): array([[-0.0965664]]),('a^0_A1', 'a^1_V'): array([[0.0095462]]),('a^0_A1', 'a^2_A0'): array([[-0.01722823]]),('a^0_A1', 'a^2_A1'): array([[-0.0158307]]),('a^0_A1', 'a^2_A2'): array([[0.06599552]]),('a^0_A1', 'a^2_V'): array([[0.00079966]]),('a^0_A1', 'a^3_A0'): array([[0.00337065]]),('a^0_A1', 'a^3_A1'): array([[-0.01587924]]),('a^0_A1', 'a^3_A2'): array([[0.01124114]]),('a^0_A1', 'a^3_V'): array([[4.36650103e-05]]),('a^0_A2', 'a^0_A0'): array([[-0.38158192]]),('a^0_A2', 'a^0_A1'): array([[0.33271905]]),('a^0_A2', 'a^0_A2'): array([[1.]]),('a^0_A2', 'a^0_V'): array([[0.01154805]]),('a^0_A2', 'a^1_A0'): array([[0.03316501]]),('a^0_A2', 'a^1_A1'): array([[0.43262487]]),('a^0_A2', 'a^1_A2'): array([[-0.6033198]]),('a^0_A2', 'a^1_V'): array([[-0.02499544]]),('a^0_A2', 'a^2_A0'): array([[0.12460412]]),('a^0_A2', 'a^2_A1'): array([[-0.3015586]]),('a^0_A2', 'a^2_A2'): array([[0.12369413]]),('a^0_A2', 'a^2_V'): array([[-0.00075497]]),('a^0_A2', 'a^3_A0'): array([[0.0054692]]),('a^0_A2', 'a^3_A1'): array([[-0.00556441]]),('a^0_A2', 'a^3_A2'): array([[-0.00191484]]),('a^0_A2', 'a^3_V'): array([[-3.59982947e-05]]),('a^0_V', 'a^0_A0'): array([[-0.002394]]),('a^0_V', 'a^0_A1'): array([[0.00834114]]),('a^0_V', 'a^0_A2'): array([[0.01154805]]),('a^0_V', 'a^0_V'): array([[1.]]),('a^0_V', 'a^1_A0'): array([[0.0033443]]),('a^0_V', 'a^1_A1'): array([[0.01089174]]),('a^0_V', 'a^1_A2'): array([[-0.00278368]]),('a^0_V', 'a^1_V'): array([[-0.45016069]]),('a^0_V', 'a^2_A0'): array([[-0.00188759]]),('a^0_V', 'a^2_A1'): array([[-0.00070199]]),('a^0_V', 'a^2_A2'): array([[0.00386138]]),('a^0_V', 'a^2_V'): array([[0.01549885]]),('a^0_V', 'a^3_A0'): array([[0.00014649]]),('a^0_V', 'a^3_A1'): array([[-0.00107886]]),('a^0_V', 'a^3_A2'): array([[0.00087947]]),('a^0_V', 'a^3_V'): array([[0.00075118]]),('a^1_A0', 'a^0_A0'): array([[-0.37809381]]),('a^1_A0', 'a^0_A1'): array([[0.04791402]]),('a^1_A0', 'a^0_A2'): array([[0.03316501]]),('a^1_A0', 'a^0_V'): array([[0.0033443]]),('a^1_A0', 'a^1_A0'): array([[1.]]),('a^1_A0', 'a^1_A1'): array([[0.00068959]]),('a^1_A0', 'a^1_A2'): array([[-0.47828577]]),('a^1_A0', 'a^1_V'): array([[0.01268369]]),('a^1_A0', 'a^2_A0'): array([[-0.16812781]]),('a^1_A0', 'a^2_A1'): array([[-0.21419002]]),('a^1_A0', 'a^2_A2'): array([[0.18693847]]),('a^1_A0', 'a^2_V'): array([[0.00050897]]),('a^1_A0', 'a^3_A0'): array([[0.00345047]]),('a^1_A0', 'a^3_A1'): array([[-0.02750545]]),('a^1_A0', 'a^3_A2'): array([[0.0154482]]),('a^1_A0', 'a^3_V'): array([[2.59986974e-05]]),('a^1_A1', 'a^0_A0'): array([[-0.02224914]]),('a^1_A1', 'a^0_A1'): array([[-0.03042749]]),('a^1_A1', 'a^0_A2'): array([[0.43262487]]),('a^1_A1', 'a^0_V'): array([[0.01089174]]),('a^1_A1', 'a^1_A0'): array([[0.00068959]]),('a^1_A1', 'a^1_A1'): array([[1.]]),('a^1_A1', 'a^1_A2'): array([[0.04303375]]),('a^1_A1', 'a^1_V'): array([[0.02047811]]),('a^1_A1', 'a^2_A0'): array([[0.0374191]]),('a^1_A1', 'a^2_A1'): array([[-0.3144036]]),('a^1_A1', 'a^2_A2'): array([[-0.15412962]]),('a^1_A1', 'a^2_V'): array([[0.00089224]]),('a^1_A1', 'a^3_A0'): array([[-0.00889311]]),('a^1_A1', 'a^3_A1'): array([[0.02958145]]),('a^1_A1', 'a^3_A2'): array([[-0.02323949]]),('a^1_A1', 'a^3_V'): array([[4.38307491e-05]]),('a^1_A2', 'a^0_A0'): array([[0.29389744]]),('a^1_A2', 'a^0_A1'): array([[-0.0965664]]),('a^1_A2', 'a^0_A2'): array([[-0.6033198]]),('a^1_A2', 'a^0_V'): array([[-0.00278368]]),('a^1_A2', 'a^1_A0'): array([[-0.47828577]]),('a^1_A2', 'a^1_A1'): array([[0.04303375]]),('a^1_A2', 'a^1_A2'): array([[1.]]),('a^1_A2', 'a^1_V'): array([[0.04492456]]),('a^1_A2', 'a^2_A0'): array([[-0.20872427]]),('a^1_A2', 'a^2_A1'): array([[0.50867481]]),('a^1_A2', 'a^2_A2'): array([[-0.20937693]]),('a^1_A2', 'a^2_V'): array([[0.00172373]]),('a^1_A2', 'a^3_A0'): array([[-0.00122451]]),('a^1_A2', 'a^3_A1'): array([[-0.00763867]]),('a^1_A2', 'a^3_A2'): array([[0.01038673]]),('a^1_A2', 'a^3_V'): array([[8.51921745e-05]]),('a^1_V', 'a^0_A0'): array([[-0.01265521]]),('a^1_V', 'a^0_A1'): array([[0.0095462]]),('a^1_V', 'a^0_A2'): array([[-0.02499544]]),('a^1_V', 'a^0_V'): array([[-0.45016069]]),('a^1_V', 'a^1_A0'): array([[0.01268369]]),('a^1_V', 'a^1_A1'): array([[0.02047811]]),('a^1_V', 'a^1_A2'): array([[0.04492456]]),('a^1_V', 'a^1_V'): array([[1.]]),('a^1_V', 'a^2_A0'): array([[0.00339709]]),('a^1_V', 'a^2_A1'): array([[0.01654135]]),('a^1_V', 'a^2_A2'): array([[-0.00280771]]),('a^1_V', 'a^2_V'): array([[-0.10426365]]),('a^1_V', 'a^3_A0'): array([[0.00014537]]),('a^1_V', 'a^3_A1'): array([[0.00052289]]),('a^1_V', 'a^3_A2'): array([[4.20076599e-05]]),('a^1_V', 'a^3_V'): array([[-0.00320761]]),('a^2_A0', 'a^0_A0'): array([[-0.00702302]]),('a^2_A0', 'a^0_A1'): array([[-0.01722823]]),('a^2_A0', 'a^0_A2'): array([[0.12460412]]),('a^2_A0', 'a^0_V'): array([[-0.00188759]]),('a^2_A0', 'a^1_A0'): array([[-0.16812781]]),('a^2_A0', 'a^1_A1'): array([[0.0374191]]),('a^2_A0', 'a^1_A2'): array([[-0.20872427]]),('a^2_A0', 'a^1_V'): array([[0.00339709]]),('a^2_A0', 'a^2_A0'): array([[1.]]),('a^2_A0', 'a^2_A1'): array([[0.05060494]]),('a^2_A0', 'a^2_A2'): array([[-0.01677165]]),('a^2_A0', 'a^2_V'): array([[0.00030988]]),('a^2_A0', 'a^3_A0'): array([[-0.00231805]]),('a^2_A0', 'a^3_A1'): array([[-0.00376812]]),('a^2_A0', 'a^3_A2'): array([[0.0042537]]),('a^2_A0', 'a^3_V'): array([[1.7713558e-05]]),('a^2_A1', 'a^0_A0'): array([[0.10440357]]),('a^2_A1', 'a^0_A1'): array([[-0.0158307]]),('a^2_A1', 'a^0_A2'): array([[-0.3015586]]),('a^2_A1', 'a^0_V'): array([[-0.00070199]]),('a^2_A1', 'a^1_A0'): array([[-0.21419002]]),('a^2_A1', 'a^1_A1'): array([[-0.3144036]]),('a^2_A1', 'a^1_A2'): array([[0.50867481]]),('a^2_A1', 'a^1_V'): array([[0.01654135]]),('a^2_A1', 'a^2_A0'): array([[0.05060494]]),('a^2_A1', 'a^2_A1'): array([[1.]]),('a^2_A1', 'a^2_A2'): array([[0.48496336]]),('a^2_A1', 'a^2_V'): array([[0.00080345]]),('a^2_A1', 'a^3_A0'): array([[0.02789628]]),('a^2_A1', 'a^3_A1'): array([[-0.09184041]]),('a^2_A1', 'a^3_A2'): array([[0.05026544]]),('a^2_A1', 'a^3_V'): array([[4.1732019e-05]]),('a^2_A2', 'a^0_A0'): array([[-0.09207436]]),('a^2_A2', 'a^0_A1'): array([[0.06599552]]),('a^2_A2', 'a^0_A2'): array([[0.12369413]]),('a^2_A2', 'a^0_V'): array([[0.00386138]]),('a^2_A2', 'a^1_A0'): array([[0.18693847]]),('a^2_A2', 'a^1_A1'): array([[-0.15412962]]),('a^2_A2', 'a^1_A2'): array([[-0.20937693]]),('a^2_A2', 'a^1_V'): array([[-0.00280771]]),('a^2_A2', 'a^2_A0'): array([[-0.01677165]]),('a^2_A2', 'a^2_A1'): array([[0.48496336]]),('a^2_A2', 'a^2_A2'): array([[1.]]),('a^2_A2', 'a^2_V'): array([[0.00010253]]),('a^2_A2', 'a^3_A0'): array([[-0.03465703]]),('a^2_A2', 'a^3_A1'): array([[0.11493677]]),('a^2_A2', 'a^3_A2'): array([[-0.07081851]]),('a^2_A2', 'a^3_V'): array([[6.99183104e-06]]),('a^2_V', 'a^0_A0'): array([[-0.00043505]]),('a^2_V', 'a^0_A1'): array([[0.00079966]]),('a^2_V', 'a^0_A2'): array([[-0.00075497]]),('a^2_V', 'a^0_V'): array([[0.01549885]]),('a^2_V', 'a^1_A0'): array([[0.00050897]]),('a^2_V', 'a^1_A1'): array([[0.00089224]]),('a^2_V', 'a^1_A2'): array([[0.00172373]]),('a^2_V', 'a^1_V'): array([[-0.10426365]]),('a^2_V', 'a^2_A0'): array([[0.00030988]]),('a^2_V', 'a^2_A1'): array([[0.00080345]]),('a^2_V', 'a^2_A2'): array([[0.00010253]]),('a^2_V', 'a^2_V'): array([[1.]]),('a^2_V', 'a^3_A0'): array([[2.37629433e-05]]),('a^2_V', 'a^3_A1'): array([[1.91996546e-06]]),('a^2_V', 'a^3_A2'): array([[2.16612505e-05]]),('a^2_V', 'a^3_V'): array([[-0.00017052]]),('a^3_A0', 'a^0_A0'): array([[-0.00427505]]),('a^3_A0', 'a^0_A1'): array([[0.00337065]]),('a^3_A0', 'a^0_A2'): array([[0.0054692]]),('a^3_A0', 'a^0_V'): array([[0.00014649]]),('a^3_A0', 'a^1_A0'): array([[0.00345047]]),('a^3_A0', 'a^1_A1'): array([[-0.00889311]]),('a^3_A0', 'a^1_A2'): array([[-0.00122451]]),('a^3_A0', 'a^1_V'): array([[0.00014537]]),('a^3_A0', 'a^2_A0'): array([[-0.00231805]]),('a^3_A0', 'a^2_A1'): array([[0.02789628]]),('a^3_A0', 'a^2_A2'): array([[-0.03465703]]),('a^3_A0', 'a^2_V'): array([[2.37629433e-05]]),('a^3_A0', 'a^3_A0'): array([[1.]]),('a^3_A0', 'a^3_A1'): array([[0.00659902]]),('a^3_A0', 'a^3_A2'): array([[-0.0040519]]),('a^3_A0', 'a^3_V'): array([[1.36772006e-06]]),('a^3_A1', 'a^0_A0'): array([[0.01322332]]),('a^3_A1', 'a^0_A1'): array([[-0.01587924]]),('a^3_A1', 'a^0_A2'): array([[-0.00556441]]),('a^3_A1', 'a^0_V'): array([[-0.00107886]]),('a^3_A1', 'a^1_A0'): array([[-0.02750545]]),('a^3_A1', 'a^1_A1'): array([[0.02958145]]),('a^3_A1', 'a^1_A2'): array([[-0.00763867]]),('a^3_A1', 'a^1_V'): array([[0.00052289]]),('a^3_A1', 'a^2_A0'): array([[-0.00376812]]),('a^3_A1', 'a^2_A1'): array([[-0.09184041]]),('a^3_A1', 'a^2_A2'): array([[0.11493677]]),('a^3_A1', 'a^2_V'): array([[1.91996546e-06]]),('a^3_A1', 'a^3_A0'): array([[0.00659902]]),('a^3_A1', 'a^3_A1'): array([[1.]]),('a^3_A1', 'a^3_A2'): array([[0.01491984]]),('a^3_A1', 'a^3_V'): array([[-1.29380253e-08]]),('a^3_A2', 'a^0_A0'): array([[-0.00669377]]),('a^3_A2', 'a^0_A1'): array([[0.01124114]]),('a^3_A2', 'a^0_A2'): array([[-0.00191484]]),('a^3_A2', 'a^0_V'): array([[0.00087947]]),('a^3_A2', 'a^1_A0'): array([[0.0154482]]),('a^3_A2', 'a^1_A1'): array([[-0.02323949]]),('a^3_A2', 'a^1_A2'): array([[0.01038673]]),('a^3_A2', 'a^1_V'): array([[4.20076599e-05]]),('a^3_A2', 'a^2_A0'): array([[0.0042537]]),('a^3_A2', 'a^2_A1'): array([[0.05026544]]),('a^3_A2', 'a^2_A2'): array([[-0.07081851]]),('a^3_A2', 'a^2_V'): array([[2.16612505e-05]]),('a^3_A2', 'a^3_A0'): array([[-0.0040519]]),('a^3_A2', 'a^3_A1'): array([[0.01491984]]),('a^3_A2', 'a^3_A2'): array([[1.]]),('a^3_A2', 'a^3_V'): array([[1.21431902e-06]]),('a^3_V', 'a^0_A0'): array([[-2.19910712e-05]]),('a^3_V', 'a^0_A1'): array([[4.36650103e-05]]),('a^3_V', 'a^0_A2'): array([[-3.59982947e-05]]),('a^3_V', 'a^0_V'): array([[0.00075118]]),('a^3_V', 'a^1_A0'): array([[2.59986974e-05]]),('a^3_V', 'a^1_A1'): array([[4.38307491e-05]]),('a^3_V', 'a^1_A2'): array([[8.51921745e-05]]),('a^3_V', 'a^1_V'): array([[-0.00320761]]),('a^3_V', 'a^2_A0'): array([[1.7713558e-05]]),('a^3_V', 'a^2_A1'): array([[4.1732019e-05]]),('a^3_V', 'a^2_A2'): array([[6.99183104e-06]]),('a^3_V', 'a^2_V'): array([[-0.00017052]]),('a^3_V', 'a^3_A0'): array([[1.36772006e-06]]),('a^3_V', 'a^3_A1'): array([[-1.29380253e-08]]),('a^3_V', 'a^3_A2'): array([[1.21431902e-06]]),('a^3_V', 'a^3_V'): array([[1.]])}

==> anc/load_fit.py <==
import gvar
from numpy import *
import matplotlib.pyplot as plt
from matplotlib import rcParams
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

PLOTSON=False
DATA_FILE=open('CORRELATIONS.txt',"r").readlines()
parameters = eval("dict("+DATA_FILE[0]+")")
params = {}
for order in range(4):
	for A in ['A0','A1','A2','V']:
		params['a^'+str(order)+"_"+A]=eval(parameters['a^'+str(order)+"_"+A])

correlations = eval("dict("+DATA_FILE[1]+")")
params = gvar.correlate(params,correlations)

MBSPHYS = 5.3669
MDSSPHYS = 2.112
MDSPHYS = 2.01
MBPHYS = 5.27964

CONVERTFACTOR=(MBSPHYS+MDSSPHYS)/(2.0*sqrt(MBSPHYS*MDSSPHYS))

RESONANCES = {}
RESONANCES['A0'] = [6.2749,6.872,7.25]#,7.15]#,7.15]
RESONANCES['A1'] = [6.745,6.75,7.15,7.15]
RESONANCES['A2'] = [6.745,6.75,7.15,7.15]
RESONANCES['V'] = [6.335,6.926,7.02,7.28]

MAXORDER = 4

#compute the pole term as a function of q^2
def POLEFORM(TP,TM,TO,Qsquared,A): 
	POLEpart=1.0	
	for MPOLE in RESONANCES[A]:
		POLEINV = (gvar.sqrt(TP-Qsquared)-gvar.sqrt(TP-MPOLE**2)) / (gvar.sqrt(TP-Qsquared)+gvar.sqrt(TP-MPOLE**2))
		POLEpart = POLEpart/POLEINV
	return POLEpart

#define t_0
def TZERO(TP,TM): 
	return TM#0



#return the value of the form factor at a particular q^2. p is a dictionary of correlated gvars corresponding to the fit 
#parameters, A is a string from ['A0','A1','A2','V'] specifying the form factor of interst and QSQ is the value of QSQ in GeV

def fitprintA(p,A,QSQ): 
	tp = (MBPHYS+MDSPHYS)**2.0 #pair production threshold
	tm = (MBSPHYS-MDSSPHYS)**2.0 #q^2_max
	qsq=QSQ
	to = TZERO(tp,tm)
	z = (gvar.sqrt(tp-qsq)-gvar.sqrt(tp-to)) / (gvar.sqrt(tp-qsq)+gvar.sqrt(tp-to))
	value = 0
	P = POLEFORM(tp,tm,to,qsq,A)
	for order in range(MAXORDER):
		zcoefficient =  p['a^'+str(order)+"_"+A] 
		value = value + zcoefficient*(z**order)
	value=value*P
	return value
	
	
def fitprintHQET(p,A,QSQ): 

	A0b=fitprintA(p,'A0',QSQ)
	A1b=fitprintA(p,'A1',QSQ)
	A2b=fitprintA(p,'A2',QSQ)
	Vb =fitprintA(p,'V',QSQ)

	r=MDSSPHYS/MBSPHYS
	w=(MBSPHYS**2.0+MDSSPHYS**2.0-QSQ)/(2*MBSPHYS*MDSSPHYS)
	
	hV  = Vb*(2.0*gvar.sqrt(r))/(1.0+r)
	hA1 = A1b*(1.0+r)/((1.0+w)*gvar.sqrt(r))
	hA2 = ( 2.0*gvar.sqrt(r)*A0b-A1b*(1.0+r)/gvar.sqrt(r)-A2b*(r-w)*2.0*gvar.sqrt(r)/(1.0+r))/(2.0*r*w-1.0-r**2)
	hA3 = 2.0*gvar.sqrt(r)*A2b/(1.0+r)-r*hA2
	
	if A=='hV' : value = hV
	if A=='hA1': value = hA1
	if A=='hA2': value = hA2
	if A=='hA3': value = hA3
	
	return value
	
def fitprintFconv(p,A,QSQ): 

	A0qsq=fitprintA(p,'A0',QSQ)
	A1qsq=fitprintA(p,'A1',QSQ)
	A2qsq=fitprintA(p,'A2',QSQ)
	Vqsq =fitprintA(p,'V',QSQ)


	EDp=(MBSPHYS**2.0+MDSSPHYS**2.0-QSQ)/(2*MBSPHYS)
	MOMSQ=EDp**2-MDSSPHYS**2

	fqsq =(MBSPHYS+MDSSPHYS)*A1qsq
	gqsq =(2.0/(MBSPHYS+MDSSPHYS))*Vqsq
	F2qsq=2.0*A0qsq
	F1qsq=(1.0/MDSSPHYS)*(0.5*(MBSPHYS**2-QSQ-MDSSPHYS**2)*(MBSPHYS+MDSSPHYS)*A1qsq - A2qsq*2.0*MBSPHYS**2*MOMSQ/(MBSPHYS+MDSSPHYS))
	
	if A=='g' : value = gqsq
	if A=='f' : value = fqsq
	if A=='F1': value = F1qsq
	if A=='F2': value = F2qsq
	
	return value
	
		
	

#PERFORM EXPLICIT CHECKS
#compute each form factor at 10 equally spaced values of q^2 and check they agree with our results explicitly

CHECKFILE=open('CHECKS.txt',"r").readlines()
for iA in range(4):
	A = ['A0','A1','A2','V'][iA]
	fitcheck = eval(CHECKFILE[iA])
	fitprint=[[],[],[]]
	for q in range(5):
		QSQ = ((MBSPHYS-MDSSPHYS)**2.0)*q/4
		fitprint[0].append(QSQ)
		fitprint[1].append(fitprintA(params,A,QSQ).mean)
		fitprint[2].append(fitprintA(params,A,QSQ).sdev)
	for x in range(3):
		for y in range(5):
			if not fitprint[x][y] == fitcheck[x][y]:
				if not abs(fitprint[x][y]/fitcheck[x][y]-1.0)<=0.00000001:
					print("error in checks for form factor "+A)
					print( str(fitprint[x][y])+"=/="+str(fitcheck[x][y]) )
			else: print("OK")


print("h_A_1(w=1) = "+str(CONVERTFACTOR*fitprintA(params,'A1',(MBSPHYS-MDSSPHYS)**2)))

#Make some plots
for iA in range(4):
	A =  ['A0','A1','A2','V'][iA]
	Alab = [r'$A_0$',r'$A_1$',r'$A_2$',r'$V$'][iA]
	fitprint=[[],[]]
	for q in range(101):
		QSQ = ((MBSPHYS-MDSSPHYS)**2.0)*q/100.0
		fitprint[0].append(fitprintA(params,A,QSQ))
		fitprint[1].append(QSQ)
	plt.fill_between(fitprint[1], [x.mean+x.sdev for x in fitprint[0]], [x.mean-x.sdev for x in fitprint[0]], alpha=0.5)
	plt.plot(fitprint[1], [x.mean for x in fitprint[0]])
	plt.ylabel(Alab)
	plt.xlabel(r'$q^2/$GeV')
	plt.show()






